Radiative-recoil corrections at order $\alpha^2 (Z \alpha)^5$ to energy levels of muonium and positronium

We have calculated radiative-recoil corrections at order $\alpha^2 (Z \alpha)^5$ to the energy levels of spin-1/2--spin-1/2 Coulombic bound systems. The corrections we consider involve two exchange photons with two-loop radiative corrections on the electron line. We obtain precise results for all values of the mass ratio. Our results are relevant for upcoming improved measurements of the muonium ground-state hyperfine splitting and 1S-2S interval.

==> anc/ampResults <==
(* Spin-0 and Spin-1 amplitudes for various values of x.  The data is a list
of results, each of which is in the form {x value, spin0 amplitude, spin1 amplitude}.
The precision of each result is indicated.  The amplitude values are given in
units of $\alpha^2 (Z \alpha)^2/((4 \pi m_2)^2$. *)


ampResults = 
    {{1/4000, 
      1.950844932975825768931228865352010838273342831487`26.32286459553006*^10\
, 1.950958542113303113377706238581125718091367458999`26.322626570578144*^10}, 
     {1/2000, 
      4.87543372258087399833305018244517693962721985267`29.297931798695554*^9\
, 4.87600260954674831873414747760755558968126647418`29.297494557791104*^9}, 
     {1/1836, 
      4.10839232011985488886780988871708345573179008409`29.66350763754811*^9, 
      4.10891468876685943176119248932150006212641046744`29.663038199194315*^9}\
, {1/1000, 
      1.21801939669216772980036755465166968842548228961`32.24549850745687*^9, 
      1.21830459004052666078367200145333184609458092571`32.24474748980421*^9}\
, {1/256, 
      7.950510396102735743670727239137144327915458691`17.89192801893067*^7, 
      7.95790020537437709252661750316527994739458883`17.891278733910454*^7}, 
     {1/207, 
      5.19161273121962144119987419017313554656985903`18.736496025252897*^7, 
      5.197607576088199680807193658475750851485336549`18.735865190389987*^7}, 
     {13/2688, 
      5.180005186793545011497502881507717642471201971`18.740920743982088*^7, 
      5.18599345875157177613780013413987816336199265`18.740290051911906*^7}, 
     {1/206, 
      5.141407195104481769774689319587606986868528536`18.755704854641408*^7, 
      5.147373557107061681091699128368760727496662899`18.755074643387207*^7}, 
     {1/100, 
      1.2030051784252167856791085303243882119602505`21.602399326583182*^7, 
      1.205946366650043307019768582789184368340926705`21.60201454464526*^7}, 
     {1/64, 
      4.88947464894546485597761907897502514884089866`23.339781306487424*^6, 
      4.90855318067899522178970223294954195744381423`23.33974428436116*^6}, 
     {1/50, 
      2.96638303237024525867694649185296231912127001`24.2919859606016*^6, 
      2.98142065641717209514642969181557641061517686`24.292434727743508*^6}, 
     {3/100, 
      1.30040436278571641460741538707688114894833576`25.81177085265786*^6, 
      1.31059634323310552475119947991774475506137859`25.81354744277283*^6}, 
     {1/32, 
      1.19639983007543996647214362913369429647878054`25.961081001067328*^6, 
      1.20620148685613337475070742897381821120496692`25.962956700919673*^6}, 
     {1/20, 455520.41667477466828582045621744784583663556`27.604643625388817, 
      461776.0881393853049370491706179392344749424`27.609488799777736}, 
     {1/10, 106465.77986729522068263941411179477811569307`29.911195743024226, 
      109671.04687747528804310072388911171853587856`29.920823153092115}, 
     {1/9, 84975.57260114084164767427801328626398731154`30.245228191302747, 
      87865.08106660804544728476993683647891729944`30.255901346156506}, 
     {8/71, 82460.73425203410736116975242116277527752829`30.289032945463774, 
      85310.54817383489870935347794163984794871543`30.29985184211697}, 
     {1/8, 65923.38255689762511910843920100458501105215`30.60901972488862, 
      68493.76493519997340644150946851200455420001`30.621599222080615}, 
     {1/5, 23381.800393933946158368936285325015470906`31.838518779604936, 
      24967.20758190338100277126659684795345053408`31.864524228760388}, 
     {3/10, 9191.46392285684051212367283485331385273515`32.64326518353416, 
      10204.72522349347439546073119419153474442334`32.6814954914111}, 
     {2/5, 
      4601.7669291165028705786048661848343207512804405496170170276814`33.1092\
6740297304, 
      5321.4972776086911272742319386124151980529553875555975771525681`33.1538\
44109925174}, {1/2, 
      2636.0363900603615343365369006967127834660944174428401672995273`33.5388\
4955787739, 
      3178.6935272381369835467283644110433322852052022861542303590458`33.5593\
157471311}, {11/20, 
      2064.9443164437934562806011343722799339657838089160413397728373`33.6697\
4660731787, 
      2543.5267632681592950808321721954133060018093038924764958438804`33.7452\
84438503}, {3/5, 
      1646.5439338147511949790569526110090742315320045067111644202355`33.4522\
659703777, 
      2072.0801306983479550389379172060605484060049898142490065750253`33.7493\
33939065025}, {7/10, 
      1092.7874361026349462354262823123790644059451957261711577874712`32.3098\
1932836657, 
      1436.056228154276921575897399575221256756267720835382423466274`33.04667\
8533975005}, {4/5, 
      758.65106397337604540183020149836855012249`30.718016737627348, 
      1041.6067850221723572260156129331965975247287843779579001809695`32.3280\
34919106315}, {9/10, 
      545.31994752335755107127626271704443208394`27.920706492639873, 
      782.60581280928200965957570205990547911978`29.981511974399048}, 
     {19/20, 467.32742145477038586324039575668421916367`25.14095377292051, 
      685.80824501863419878404322657687523010387`27.45149916355537}, 
     {99/100, 414.90805975972443668995657210493399670018`18.78724955828669, 
      619.89958286466235023295714221843806201368`21.73326640173632}, 
     {1, 
      402.9844087431167703822579170481496202212972556250233198722028`36.10774\
9296908814, 
      604.7972705390848542391009445068699835448213722071334355195362`36.29906\
3166699405}}


==> anc/avgResults <==
(* Spin average results are given in a list, each entry of which has the form
{x value, R_{avg}(x) }.  The precision of each R value is indicated. *)


avgResults = 
    {{1/4000, -7.72150589730387133600280847783586038374`26.32268606198851}, 
     {1/2000, -7.71918665261279706466637644979378310994`29.297603817191856}, 
     {1/1836, 
      -7.7187724717486663107347361030616026012822903153117894501199`29.663155\
500032808}, {1/1000, 
      -7.7145524417433482753879764563694700708369336840164729746377`32.244935\
089546054}, {1/256, 
      -7.68772775707780144058877408878053742598`17.89144085115058}, 
     {1/207, -7.6792326034910300670581468191903704237`18.736022676807565}, 
     {13/2688, -7.67918312456329546853804905749934679523`18.740447502545432}, 
     {1/206, -7.67901739885243352207919751586147971935`18.755231973530755}, 
     {1/100, -7.63208825688096588455449502691622798919`21.60211053214673}, 
     {1/64, -7.58143849767162857769061207758101120615`23.339753512590438}, 
     {1/50, -7.54250405942506853121667551455071800015`24.29232291752524}, 
     {3/100, -7.45498163773409478352946970336528931747`25.8131052116183}, 
     {1/32, -7.44418234208631645507647503755298266431`25.962489882734484}, 
     {1/20, -7.28581903417078511698837489281986964902`27.608284812560363}, 
     {1/10, 
      -6.8942561994248829355885080013140291487903172811387305117133`29.918449\
661576037}, {1/9, 
      -6.8128101157656375623909815489570628652444312278744528900256`30.253275\
135091734}, {8/71, 
      -6.8014910440153237692762123565371488502445430822938208850655`30.297190\
510893014}, {1/8, 
      -6.7136335831140250841694234399488705993460178093541542407405`30.618510\
03039863}, {1/5, 
      -6.2238704780809176892003612994848693720739742303604590054818`31.858194\
84969094}, {3/10, 
      -5.6716235426773635513723000964710963816556016957096735788564`32.672364\
25418101}, {2/5, 
      -5.2094942021365550601134008382239933042020429855398543995542`33.143465\
087777756}, {1/2, 
      -4.8175519492703439341317235135803539160563083567436420734624`33.554800\
97114311}, {11/20, 
      -4.6431955283498738758897026243394273138940476996026782470367`33.728058\
75560862}, {3/5, 
      -4.4812497072690075826419384659345850987489216504393336375458`33.668128\
42859974}, {7/10, 
      -4.1897393874789163927523657578436962601813944639663339731083`32.767569\
90682394}, {4/5, 
      -3.9347792081831107158817576099460508264042262086781977574663`31.385366\
763987946}, {9/10, 
      -3.71000382111601106033857175805436002956`28.629465809469764}, 
     {19/20, -3.60733306880216572877684098735869214179`25.864297746767964}, 
     {99/100, -3.52936849446665884970529390208315403042`19.52400536012184}, 
     {1, 
      -3.5104247379263439004354383951725217068247039250753146603733`36.257435\
86703874}}


==> anc/hfsResults <==
(* Hyperfine splitting results are given in a list, each entry of which has the form
{x value, R_{hfs}(x) }.  The precision of each R value is indicated. *)


hfsResults = 
    {{1/4000, -0.67447337588611026553279664151083154605`21.78689343477297}, 
     {1/2000, -0.67547227430958232293039512780095818089`25.063670504389584}, 
     {1/1836, -0.67564095195244593699985432617499116909`25.466520429296796}, 
     {1/1000, -0.67725299115582317951375402915952886029`28.313527143404613}, 
     {1/256, -0.68549580898482370306633319828296565905`14.558609542085296}, 
     {1/207, -0.68773185896347606216642536018069120541`15.49737530467133}, 
     {13/2688, -0.68774452740246479521585369909432448868`15.502295469181743}, 
     {1/206, -0.68778693128799909629756966331476797092`15.5187351393845}, 
     {1/100, -0.69844845059608453533391440621911768001`18.6889014122311}, 
     {1/64, -0.7079075014889644726465760801976951331`20.62916903906938}, 
     {1/50, -0.71420150043895711108568308435619065642`21.695033450503303}, 
     {3/100, -0.72609153932041024799602896516633724547`23.404113299287022}, 
     {1/32, -0.72737949219419096195395869082204200113`23.572639444627384}, 
     {1/20, -0.74277191867806219611177839976077367682`25.4408401708416}, 
     {1/10, -0.76115964225276922542955853727742298153`28.087189603028467}, 
     {1/9, -0.76241775485857334623712919203680635869`28.473799273181374}, 
     {8/71, -0.76253482319701265834525299005367309453`28.524599476381375}, 
     {1/8, 
      -0.7629907763173861780897257064504673915309125613848521103841`28.896927\
272691652}, {1/5, 
      -0.7529781226881254354421540036004865279182042722224931213657`30.367506\
591383414}, {3/10, 
      -0.7218621163088325276950876659577384943820160777753524864525`31.380963\
932820606}, {2/5, 
      -0.6836618513675697048572582096990327360700981426288321354621`31.993117\
498448864}, {1/2, 
      -0.6443280873142343668971197613472751084739745190301916153612`32.519913\
95014028}, {11/20, 
      -0.6250733669643751710126995091532611836166441263416290235521`32.726205\
29286448}, {3/5, 
      -0.6063163755596002884255153488527134633359589317379214117711`32.651114\
68793337}, {7/10, 
      -0.5706159427196135402026473352223619511141441202021276746547`31.713192\
868981277}, {4/5, 
      -0.5375514107819098184220598619877720977828329470103085562957`30.275298\
184520953}, {9/10, 
      -0.5071377248233489679560521904719292538`27.553942106282605}, 
     {19/20, -0.49288825463229540803669600918137094163`24.80763936907393}, 
     {99/100, -0.48192852937644284182646428129770210728`18.480299464643565}, 
     {1, 
      -0.4792480788612894089379449700463576843446097587170097328957`35.513811\
3534491}}

